On the Highly Connected Dyadic, Near-Regular, and Sixth-Root-of-Unity Matroids

Subject to announced results by Geelen, Gerards, and Whittle, we completely characterize the highly connected members of the classes of dyadic, near-regular, and sixth-root-of-unity matroids.

==> anc/Computations.sagews <==
︠d1f6dc75-2c62-453a-b4d5-2ec47a393e92i︠
%md

# Computations

The following code will be used repeatedly.
︡cdbc191f-920a-43c2-8f50-81e33af0296b︡{"done":true,"md":"\n# Computations\n\nThe following code will be used repeatedly."}
︠36ce7525-028e-4e03-8978-de577ad77f27s︠
def complete_Y_template_matrix(P):
    k=P.nrows()
    num_elts=k+k*(k-1)/2+P.ncols()
    F=P.base_ring()
    A = Matrix(F, k, num_elts)
    # identity in front
    for j in range(k):
        A[j,j] = 1
    i = k
    # all pairs
    for S in Subsets(range(k),2):
        A[S[0],i]=1
        A[S[1],i]=-1
        i = i + 1
    # Columns from P
    for l in range(P.ncols()):
        for j in range(k):
            A[j, i] = P[j, l]
        i=i+1
    return A

def complete_signed_graph(r):
    # This builds a matrix whose vector matroid
    # is isomorphic to the rank-r ternary Dowling
    # geometry. Every rank-r signed-graphic
    # matroid is a restriction of the rank-r
    # ternary Dowling geometry.
    A = Matrix(GF(3), r, r^2)
    # identity in front
    for j in range(r):
        A[j,j] = 1
    i = r
    # all pairs (1,-1)
    for S in Subsets(range(r),2):
        A[S[0],i]=1
        A[S[1],i]=-1
        i = i + 1
    # all pairs (1,1)
    for S in Subsets(range(r),2):
        A[S[0],i]=1
        A[S[1],i]=1
        i = i + 1
    return A
︡1b4a132c-ccff-45f4-a91c-6b5047fa83b8︡{"done":true}
︠450d86c1-7d47-43f6-84a1-a58db55a4599i︠
%md
The following computations show that $\Pi_4$ and $\Omega_5$, are dyadic.
︡43dbdb5c-0201-4e51-921e-fb6fc7cb5044︡{"done":true,"md":"The following computations show that $\\Pi_4$ and $\\Omega_5$, are dyadic."}
︠282a1274-ee5d-4816-87f1-81cda347250ds︠
# This computation shows that Pi_4 is dyadic.
P  = Matrix(GF(3), [[2,1,0],
                    [2,1,0],
                    [1,0,1],
                    [1,0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)

Q  = Matrix(GF(5), [[4,1,0],
                    [4,1,0],
                    [1,0,1],
                    [1,0,1]])
A=complete_Y_template_matrix(Q)
N=Matroid(field=GF(5), matrix=A)

M.is_isomorphic(N)
︡2189a282-16e5-40c6-a6ca-30f346612b49︡{"stdout":"True\n"}︡{"done":true}
︠b11b1f61-daca-4fc9-a3f6-8f0b1e6cf0d1s︠
# This computation shows that Omega_5 is dyadic.
P  = Matrix(GF(3), [[2,2,0],
                    [2,2,0],
                    [1,0,2],
                    [1,0,2],
                    [0,1,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)

Q  = Matrix(GF(5), [[4,4,0],
                    [4,4,0],
                    [1,0,4],
                    [1,0,4],
                    [0,1,1]])
A=complete_Y_template_matrix(Q)
N=Matroid(field=GF(5), matrix=A)

M.is_isomorphic(N)
︡c355115d-729c-47eb-9578-cb9687eadce9︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠f441319b-a2d6-470d-911d-7a5822da376ai︠
%md
The following computations show that $\Pi_4$, $\Sigma_4$, and $\Omega_5$ are not signed-graphic.
︡2a84e368-62a4-451d-8d16-63c9bedefeda︡{"done":true,"md":"The following computations show that $\\Pi_4$, $\\Sigma_4$, and $\\Omega_5$ are not signed-graphic."}
︠5d7232f4-9d01-4044-9ca2-5572ea70b3dcs︠
# This computation shows that Pi_4 is not signed-graphic.

P  = Matrix(GF(3), [[2,1,0],
                    [2,1,0],
                    [1,0,1],
                    [1,0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)

N=Matroid(field=GF(3), matrix=complete_signed_graph(4))

N.has_minor(M)
︡871d560d-702a-4a59-9d65-439ee11ce737︡{"stdout":"False\n"}︡{"done":true}
︠5dce757b-f89e-4a3d-8cf5-c7524051e4d1s︠
# This computation shows that Sigma_4 is not signed-graphic.

P  = Matrix(GF(3), [[2,1,1],
                    [1,2,1],
                    [1,1,2],
                    [0,0,0]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)

N=Matroid(field=GF(3), matrix=complete_signed_graph(4))

N.has_minor(M)
︡4290b787-3406-42b8-9f56-b9d25720ae78︡{"stdout":"False\n"}︡{"done":true}
︠ee59ac06-2bc4-4e5b-8cd3-4be680386e42s︠
# This computation shows that Omega_5 is not signed-graphic.

P  = Matrix(GF(3), [[2,2,0],
                    [2,2,0],
                    [1,0,2],
                    [1,0,2],
                    [0,1,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)

N=Matroid(field=GF(3), matrix=complete_signed_graph(5))

N.has_minor(M)
︡96e773ea-5ad5-4494-9fd7-2156e5723235︡{"stdout":"False"}︡{"stdout":"\n"}︡{"done":true}
︠a32f3560-f333-4b38-bb3e-9ebe00e22ff4i︠
%md
We now give several computations to prove Lemma 4.5.
︡7850f47e-5ea2-4cac-8749-e9132f341411︡{"done":true,"md":"We now give several computations to prove Lemma 4.5."}
︠3f05b317-e1ae-4c4d-b465-dc9a3a28aca6s︠
N=matroids.named_matroids.AG23minus()
# N is the matroid AG(2,3)\e
︡1750c24c-8be8-451d-92d0-a4d610e3b27d︡{"done":true}
︠a895beb1-92fd-40f2-8a4b-2fc8fb268954s︠
# Matrix A
P = Matrix(GF(3), [[1],
                   [1],
                   [1],
                   [1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/10).simplify()).has_minor(N)
︡98bff16c-eeef-4d2a-9523-279e21975160︡{"stdout":"True\n"}︡{"done":true}
︠9ca45736-7b52-4749-87b9-aece3fa5ba84s︠
# Matrix B
P = Matrix(GF(3), [[1,0],
                   [1,0],
                   [1,0],
                   [0,1],
                   [0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/15/16).simplify()).has_minor(N)
︡93d2e3e3-a687-42f5-a8a3-971954c7b089︡{"stdout":"True\n"}︡{"done":true}
︠b314fa1c-cacb-4649-a5d5-cebc45339ae7s︠
# Matrix C
P = Matrix(GF(3), [[1,1,0],
                   [1,0,1],
                   [0,1,1],
                   [1,0,0],
                   [0,1,0],
                   [0,0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/18/23).simplify()).has_minor(N)
︡9b9f7549-c117-4c46-aaf5-ce2efda6dcff︡{"stdout":"True\n"}︡{"done":true}
︠35256477-eb3c-4487-a97d-c57c96b2a085s︠
# Matrix D
P = Matrix(GF(3), [[1,1,0],
                   [1,0,1],
                   [0,1,1],
                   [1,0,0],
                   [0,1,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/15).simplify()).has_minor(N)
︡ac586b63-f45d-480c-8bb0-7f52e603852d︡{"stdout":"True\n"}︡{"done":true}
︠e6d70f1d-1f20-499b-b145-c945d4c56ed0s︠
# Matrix E
P = Matrix(GF(3), [[1,0],
                   [1,0],
                   [1,1],
                   [0,1],
                   [0,2],
                   [0,2]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/4/22).simplify()).has_minor(N)
︡ff8e3ba1-5ae7-4f4a-96f4-2e59f83f3e59︡{"stdout":"True\n"}︡{"done":true}
︠cdee1cea-9489-4ab4-aca0-887ecb3f8498s︠
# Matrix F
P = Matrix(GF(3), [[1,0],
                   [1,1],
                   [1,2],
                   [0,1],
                   [0,2]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/16).simplify()).has_minor(N)
︡86c0ebe1-4635-4eae-b532-5e74682d9d5a︡{"stdout":"True\n"}︡{"done":true}
︠0e4ea776-3f74-494a-9a4d-0b17d870e358s︠
# Matrix G
P = Matrix(GF(3), [[1,0],
                   [1,0],
                   [2,0],
                   [2,1],
                   [0,1],
                   [0,2],
                   [0,2]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/1/28/29).simplify()).has_minor(N)
︡4580da8c-3f0d-4c00-b4d9-d051f4bea7d1︡{"stdout":"True\n"}︡{"done":true}
︠713e64c6-5d68-42be-bbbc-b55226d9a26ds︠
# Matrix H
P = Matrix(GF(3), [[2,1],
                   [2,2],
                   [1,0],
                   [1,0],
                   [0,1],
                   [0,2]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/15/22).simplify()).has_minor(N)
︡cd89504d-4afc-499c-b889-6a1226db2dcf︡{"stdout":"True\n"}︡{"done":true}
︠24622a98-68c6-4df7-865d-fe97cfc86e22s︠
# Matrix I
P = Matrix(GF(3), [[2,1],
                   [2,2],
                   [1,2],
                   [1,0],
                   [0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/16).simplify()).has_minor(N)
︡266db9b9-7a20-41a3-abe3-1f4c6857247f︡{"stdout":"True\n"}︡{"done":true}
︠e6ea9d49-bbc3-4123-893e-d1a8d31f0695s︠
# Matrix J
P = Matrix(GF(3), [[2,1,1],
                   [2,1,0],
                   [1,1,1],
                   [1,0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0).simplify()).has_minor(N)
︡20ab8936-e861-4c7f-8cc2-055ba9a72fbe︡{"stdout":"True\n"}︡{"done":true}
︠5ab0be82-c3ff-4bdc-b453-43e34892ae8es︠
# Matrix K
P = Matrix(GF(3), [[2,1,1],
                   [2,1,0],
                   [1,0,1],
                   [1,0,1],
                   [0,1,0]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/13).simplify()).has_minor(N)
︡bdfc8e58-b07d-4ba9-815c-14387ff85c94︡{"stdout":"True\n"}︡{"done":true}
︠2106128e-7018-4b1c-9eba-4c4f2cb68be8s︠
# Matrix L
P = Matrix(GF(3), [[2,2,1],
                   [2,1,1],
                   [1,2,1],
                   [1,1,0]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0).simplify()).has_minor(N)
︡00dc8067-bf73-4aa1-a854-10745d96721b︡{"stdout":"True\n"}︡{"done":true}
︠f16d048d-0bf2-4bf8-83fa-e4d6d4e967eas︠
# Matrix M
P = Matrix(GF(3), [[2,2,1],
                   [2,1,1],
                   [1,2,0],
                   [1,1,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0).simplify()).has_minor(N)
︡df102806-5210-4370-96c5-f333e53b4018︡{"stdout":"True\n"}︡{"done":true}
︠f5cefbd4-b072-445a-ab26-f38bba4a94dfs︠
# Matrix N
P = Matrix(GF(3), [[2,2,0],
                   [2,2,0],
                   [1,1,1],
                   [1,0,1],
                   [0,1,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/17).simplify()).has_minor(N)
︡cf2b3d0b-b882-4fff-a33c-30df7e7a62ca︡{"stdout":"True\n"}︡{"done":true}
︠e024ceda-9a0e-44b2-be9e-09881f59e7abs︠
# Matrix O
P = Matrix(GF(3), [[2,0],
                   [2,2],
                   [1,1],
                   [1,0],
                   [0,2],
                   [0,1]])
A=complete_Y_template_matrix(P)
M=Matroid(field=GF(3), matrix=A)
((M/0/15/22).simplify()).has_minor(N)
︡745120ee-dc09-46a0-93e3-98f8b3f83f85︡{"stdout":"True\n"}︡{"done":true}
︠771fbf40-11a7-427f-bb25-5ab37b469c55s︠
version()
︡27c83620-1354-4151-a4a3-d986baa3f6d3︡{"stdout":"'SageMath version 8.9, Release Date: 2019-09-29'\n"}︡{"done":true}
︠1fb520c6-5efe-4ae1-af8e-cf7f5bdb671e︠










